On the pi pi continuum in the nucleon form factors and the proton radius puzzle

We present an improved determination of the $\pi\pi$ continuum contribution to the isovector spectral functions of the nucleon electromagnetic form factors. Our analysis includes the most up-to-date results for the $\pi\pi\to\bar N N$ partial waves extracted from Roy-Steiner equations, consistent input for the pion vector form factor, and a thorough discussion of isospin-violating effects and uncertainty estimates. As an application, we consider the $\pi\pi$ contribution to the isovector electric and magnetic radii by means of sum rules, which, in combination with the accurately known neutron electric radius, are found to slightly prefer a small proton charge radius.

==> anc/ImGEv.dat <==
sqrt(t) [GeV]	 Im G_E^v	Delta Im G_E^v

0.27915	3.23E-006	2.23E-009
0.280749	0.00319025	2.54E-006
0.282348	0.00622193	5.23E-006
0.283947	0.00889968	7.81E-006
0.285546	0.0113475	1.03E-005
0.287145	0.013639	1.29E-005
0.288744	0.0158195	1.55E-005
0.290343	0.0179187	1.83E-005
0.291942	0.0199569	2.13E-005
0.29354	0.0219487	2.45E-005
0.295139	0.0239055	2.78E-005
0.296738	0.0258354	3.13E-005
0.298337	0.0277451	3.50E-005
0.299936	0.0296395	3.90E-005
0.301535	0.0315234	4.30E-005
0.303134	0.0333998	4.74E-005
0.304733	0.0352721	5.19E-005
0.306332	0.0371423	5.66E-005
0.30793	0.039013	6.15E-005
0.309529	0.0408855	6.67E-005
0.311128	0.0427621	7.20E-005
0.312727	0.0446433	7.76E-005
0.314326	0.0465313	8.34E-005
0.315925	0.0484261	8.95E-005
0.317524	0.0503297	9.57E-005
0.319123	0.0522423	0.00010225
0.320722	0.0541647	0.000109124
0.32232	0.0560983	0.000116124
0.323919	0.0580429	0.000123402
0.325518	0.0599997	0.000130999
0.327117	0.0619691	0.000138892
0.328716	0.0639521	0.000146925
0.330315	0.0659484	0.000155304
0.331914	0.0679586	0.000164065
0.333513	0.0699836	0.000173045
0.335112	0.072024	0.000182342
0.33671	0.0740795	0.000191883
0.338309	0.0761509	0.000201791
0.339908	0.078238	0.000212104
0.341507	0.0803422	0.00022266
0.343106	0.0824633	0.000233596
0.344705	0.0846014	0.000244866
0.346304	0.0867574	0.000256469
0.347903	0.0889314	0.000268495
0.349502	0.0911234	0.000280809
0.351101	0.0933345	0.000293591
0.352699	0.0955643	0.000306642
0.354298	0.0978137	0.000320199
0.355897	0.100082	0.000334175
0.357496	0.10237	0.000348529
0.359095	0.104679	0.000363319
0.360694	0.107009	0.000378448
0.362293	0.109359	0.000394179
0.363892	0.11173	0.000410337
0.365491	0.114123	0.000426879
0.367089	0.116538	0.000444
0.368688	0.118974	0.000461604
0.370287	0.121433	0.000479652
0.371886	0.123916	0.000498221
0.373485	0.12642	0.000517409
0.375084	0.128949	0.000536969
0.376683	0.131501	0.000557202
0.378282	0.134078	0.000577983
0.379881	0.136678	0.000599415
0.381479	0.139304	0.000621388
0.383078	0.141955	0.000643874
0.384677	0.144631	0.000667131
0.386276	0.147333	0.000690945
0.387875	0.150061	0.000715485
0.389474	0.152817	0.000740607
0.391073	0.155598	0.000766476
0.392672	0.158408	0.000793006
0.394271	0.161246	0.000820276
0.39587	0.164111	0.00084826
0.397468	0.167006	0.000877025
0.399067	0.169928	0.000906576
0.400666	0.172881	0.000936884
0.402265	0.175864	0.00096803
0.403864	0.178876	0.00100001
0.405463	0.181919	0.00103284
0.407062	0.184994	0.00106648
0.408661	0.188101	0.00110107
0.41026	0.191239	0.00113655
0.411858	0.194409	0.00117301
0.413457	0.197613	0.00121037
0.415056	0.200852	0.00124868
0.416655	0.204123	0.00128809
0.418254	0.20743	0.00132847
0.419853	0.210743	0.00137001
0.421452	0.21412	0.00141254
0.423051	0.217532	0.00145616
0.42465	0.220982	0.00150096
0.426248	0.224468	0.00154691
0.427847	0.227993	0.00159403
0.429446	0.231557	0.00164237
0.431045	0.23516	0.00169197
0.432644	0.238803	0.00174283
0.434243	0.242485	0.00179501
0.435842	0.246208	0.00184858
0.437441	0.249973	0.00190349
0.43904	0.253781	0.00195985
0.440639	0.257633	0.00201759
0.442237	0.261527	0.00207684
0.443836	0.265464	0.00213766
0.445435	0.269449	0.00220005
0.447034	0.273478	0.00226406
0.448633	0.277554	0.00232974
0.450232	0.281678	0.00239702
0.451831	0.285851	0.00246608
0.45343	0.290071	0.00253687
0.455029	0.294341	0.00260953
0.456627	0.298663	0.002684
0.458226	0.303037	0.00276037
0.459825	0.307462	0.0028387
0.461424	0.311941	0.00291904
0.463023	0.316474	0.00300143
0.464622	0.321062	0.00308594
0.466221	0.325706	0.00317261
0.46782	0.330406	0.0032615
0.469419	0.335166	0.00335266
0.471017	0.339984	0.00344619
0.472616	0.344864	0.00354203
0.474215	0.349803	0.00364038
0.475814	0.354807	0.0037412
0.477413	0.359873	0.00384469
0.479012	0.365003	0.0039508
0.480611	0.370199	0.00405966
0.48221	0.375464	0.0041713
0.483809	0.380794	0.00428583
0.485408	0.386195	0.0044033
0.487006	0.391665	0.00452383
0.488605	0.39721	0.00464743
0.490204	0.402827	0.00477424
0.491803	0.408519	0.00490434
0.493402	0.414288	0.00503779
0.495001	0.420134	0.00517473
0.4966	0.42606	0.0053152
0.498199	0.432065	0.00545936
0.499798	0.438153	0.00560726
0.501396	0.444327	0.00575902
0.502995	0.450581	0.00591474
0.504594	0.456926	0.00607448
0.506193	0.46336	0.00623845
0.507792	0.469887	0.00640673
0.509391	0.476502	0.00657945
0.51099	0.483212	0.00675667
0.512589	0.490019	0.00693855
0.514188	0.496926	0.00712533
0.515786	0.50393	0.00731704
0.517385	0.511038	0.00751396
0.518984	0.518248	0.0077162
0.520583	0.525566	0.00792371
0.522182	0.532992	0.00813681
0.523781	0.540529	0.00835558
0.52538	0.548178	0.00858035
0.526979	0.555944	0.00881101
0.528578	0.563827	0.00904797
0.530176	0.571829	0.0092913
0.531775	0.579957	0.00954132
0.533374	0.588208	0.00979805
0.534973	0.596588	0.0100617
0.536572	0.605099	0.0103327
0.538171	0.613745	0.0106111
0.53977	0.622526	0.010897
0.541369	0.631446	0.0111909
0.542968	0.640508	0.0114928
0.544567	0.649719	0.0118031
0.546165	0.659075	0.012122
0.547764	0.668588	0.0124498
0.549363	0.678253	0.0127867
0.550962	0.68808	0.013133
0.552561	0.69807	0.013489
0.55416	0.708224	0.0138551
0.555759	0.718547	0.0142316
0.557358	0.729045	0.0146186
0.558957	0.73972	0.0150167
0.560555	0.750582	0.0154259
0.562154	0.761629	0.015847
0.563753	0.772865	0.0162801
0.565352	0.784299	0.0167257
0.566951	0.795928	0.017184
0.56855	0.807768	0.0176557
0.570149	0.81981	0.018141
0.571748	0.832068	0.0186405
0.573347	0.844548	0.0191546
0.574945	0.857254	0.0196837
0.576544	0.87019	0.0202282
0.578143	0.88336	0.0207887
0.579742	0.896767	0.0213661
0.581341	0.910426	0.0219604
0.58294	0.924335	0.0225727
0.584539	0.938502	0.0232032
0.586138	0.952936	0.0238525
0.587737	0.967646	0.0245216
0.589336	0.982631	0.0252108
0.590934	0.997897	0.0259209
0.592533	1.01346	0.0266524
0.594132	1.02932	0.0274065
0.595731	1.04549	0.028184
0.59733	1.06198	0.0289847
0.598929	1.07879	0.0298107
0.600528	1.09593	0.0306626
0.602127	1.11341	0.0315404
0.603726	1.13123	0.0324452
0.605324	1.14942	0.0333791
0.606923	1.16796	0.0343421
0.608522	1.18688	0.0353356
0.610121	1.20619	0.0363603
0.61172	1.22589	0.037418
0.613319	1.246	0.0385094
0.614918	1.26652	0.0396355
0.616517	1.28745	0.0407973
0.618116	1.30883	0.0419987
0.619714	1.33066	0.0432365
0.621313	1.35294	0.0445152
0.622912	1.37569	0.0458361
0.624511	1.39893	0.0471996
0.62611	1.42266	0.0486077
0.627709	1.4469	0.0500631
0.629308	1.47164	0.0515655
0.630907	1.49693	0.0531186
0.632506	1.52276	0.0547223
0.634105	1.54914	0.0563803
0.635703	1.57609	0.0580929
0.637302	1.60364	0.0598625
0.638901	1.63176	0.0616933
0.6405	1.6605	0.0635854
0.642099	1.68988	0.0655414
0.643698	1.7199	0.0675635
0.645297	1.75058	0.0696551
0.646896	1.78192	0.0718158
0.648495	1.81397	0.0740491
0.650093	1.84671	0.0763616
0.651692	1.88016	0.0787522
0.653291	1.91435	0.0812249
0.65489	1.94929	0.0837817
0.656489	1.98499	0.0864276
0.658088	2.02146	0.0891633
0.659687	2.05872	0.0919924
0.661286	2.0968	0.0949215
0.662885	2.13569	0.0979498
0.664483	2.17541	0.101082
0.666082	2.21598	0.10432
0.667681	2.25743	0.107673
0.66928	2.29973	0.111136
0.670879	2.3429	0.114719
0.672478	2.38695	0.11843
0.674077	2.43194	0.122264
0.675676	2.47779	0.126227
0.677275	2.52457	0.130321
0.678874	2.57225	0.134558
0.680472	2.62085	0.138937
0.682071	2.67037	0.143463
0.68367	2.72079	0.148134
0.685269	2.77212	0.15296
0.686868	2.82435	0.157942
0.688467	2.87745	0.163084
0.690066	2.93143	0.168391
0.691665	2.98627	0.173858
0.693264	3.04189	0.179506
0.694862	3.0983	0.185326
0.696461	3.15547	0.191321
0.69806	3.21331	0.197495
0.699659	3.27185	0.203848
0.701258	3.33102	0.210375
0.702857	3.39075	0.217082
0.704456	3.45099	0.22399
0.706055	3.51161	0.231066
0.707654	3.57256	0.238324
0.709252	3.63377	0.245758
0.710851	3.69512	0.253371
0.71245	3.75648	0.26116
0.714049	3.81768	0.269121
0.715648	3.87872	0.277219
0.717247	3.93927	0.285503
0.718846	3.99938	0.293936
0.720445	4.05899	0.302483
0.722044	4.11761	0.31117
0.723643	4.17531	0.31998
0.725241	4.23177	0.328891
0.72684	4.28677	0.337894
0.728439	4.3402	0.34697
0.730038	4.39181	0.356101
0.731637	4.44143	0.365275
0.733236	4.48881	0.374477
0.734835	4.5337	0.383661
0.736434	4.57587	0.392835
0.738033	4.61515	0.401943
0.739631	4.65122	0.411015
0.74123	4.6841	0.419993
0.742829	4.71343	0.42883
0.744428	4.73907	0.43754
0.746027	4.76087	0.446102
0.747626	4.77862	0.454433
0.749225	4.79216	0.462591
0.750824	4.80143	0.47051
0.752423	4.80631	0.478185
0.754021	4.80675	0.485594
0.75562	4.80268	0.492734
0.757219	4.79451	0.499575
0.758818	4.78177	0.506146
0.760417	4.76447	0.512454
0.762016	4.74323	0.51848
0.763615	4.7177	0.524253
0.765214	4.68829	0.529824
0.766813	4.65525	0.535231
0.768411	4.61853	0.540537
0.77001	4.5782	0.545816
0.771609	4.53389	0.551194
0.773208	4.48439	0.556762
0.774807	4.42649	0.562504
0.776406	4.35228	0.568013
0.778005	4.24336	0.571673
0.779604	4.06236	0.568598
0.781203	3.76493	0.55
0.782802	3.40548	0.515704
0.7844	3.1727	0.486763
0.785999	3.10843	0.473846
0.787598	3.10951	0.470176
0.789197	3.11177	0.469749
0.790796	3.09844	0.469925
0.792395	3.06942	0.469785
0.793994	3.02794	0.469041
0.795593	2.97724	0.467681
0.797192	2.91983	0.465745
0.79879	2.85763	0.46327
0.800389	2.79163	0.460345
0.801988	2.72347	0.457024
0.803587	2.65392	0.45336
0.805186	2.58312	0.449422
0.806785	2.51191	0.445224
0.808384	2.44046	0.440824
0.809983	2.36919	0.436253
0.811582	2.29844	0.431537
0.81318	2.22838	0.426706
0.814779	2.15905	0.42177
0.816378	2.09036	0.416753
0.817977	2.02297	0.411691
0.819576	1.95683	0.406586
0.821175	1.89214	0.401453
0.822774	1.82863	0.396304
0.824373	1.76646	0.391154
0.825972	1.70567	0.386014
0.827571	1.64628	0.380883
0.829169	1.58834	0.375786
0.830768	1.53183	0.370719
0.832367	1.47677	0.365692
0.833966	1.42318	0.360707
0.835565	1.37108	0.355777
0.837164	1.32036	0.350896
0.838763	1.27095	0.346082
0.840362	1.22299	0.341318
0.841961	1.17638	0.33663
0.843559	1.13115	0.332008
0.845158	1.08724	0.327451
0.846757	1.04463	0.322964
0.848356	1.0033	0.318551
0.849955	0.963207	0.314209
0.851554	0.924297	0.309941
0.853153	0.886588	0.305748
0.854752	0.850027	0.301629
0.856351	0.814529	0.297583
0.857949	0.780256	0.293611
0.859548	0.746969	0.28971
0.861147	0.714713	0.285887
0.862746	0.683458	0.282136
0.864345	0.653187	0.278459
0.865944	0.623817	0.274854
0.867543	0.595365	0.271317
0.869142	0.567812	0.267849
0.870741	0.541116	0.264449
0.87234	0.515278	0.261116
0.873938	0.490236	0.257857
0.875537	0.465916	0.254659
0.877136	0.442402	0.25152
0.878735	0.419616	0.248447
0.880334	0.397517	0.24544
0.881933	0.376093	0.242494
0.883532	0.355339	0.239606
0.885131	0.335232	0.236777
0.88673	0.31575	0.234007
0.888328	0.296863	0.231291
0.889927	0.278548	0.22863
0.891526	0.260794	0.226025
0.893125	0.243544	0.223476
0.894724	0.226884	0.220969
0.896323	0.210693	0.218516
0.897922	0.194997	0.216117
0.899521	0.179776	0.213764
0.90112	0.165014	0.211458
0.902718	0.150696	0.209198
0.904317	0.136806	0.206982
0.905916	0.123329	0.204811
0.907515	0.110258	0.202681
0.909114	0.0975666	0.200602
0.910713	0.0852594	0.198556
0.912312	0.073319	0.196554
0.913911	0.0617321	0.194587
0.91551	0.0504769	0.192661
0.917109	0.0395477	0.190774
0.918707	0.0289362	0.188921
0.920306	0.0186316	0.1871
0.921905	0.00861514	0.185316
0.923504	-0.00111071	0.183564
0.925103	-0.0105654	0.181845
0.926702	-0.0197406	0.180157
0.928301	-0.0286359	0.178498
0.9299	-0.0372798	0.176871
0.931499	-0.0456783	0.175273
0.933097	-0.0538377	0.173705
0.934696	-0.061765	0.172165
0.936295	-0.0694559	0.170653
0.937894	-0.076945	0.169169
0.939493	-0.0842213	0.167706
0.941092	-0.0912901	0.166273
0.942691	-0.0981645	0.164869
0.94429	-0.104849	0.163485
0.945889	-0.111357	0.162127
0.947487	-0.117678	0.160793
0.949086	-0.123821	0.159481
0.950685	-0.129793	0.158192
0.952284	-0.135603	0.156927
0.953883	-0.141252	0.155682
0.955482	-0.146746	0.154459
0.957081	-0.152079	0.153251
0.95868	-0.157266	0.152067
0.960279	-0.16232	0.150904
0.961877	-0.167237	0.14976
0.963476	-0.172027	0.148635
0.965075	-0.176669	0.147528
0.966674	-0.181195	0.146438
0.968273	-0.185598	0.145359
0.969872	-0.189884	0.144304
0.971471	-0.194055	0.143267
0.97307	-0.198105	0.142242
0.974669	-0.202054	0.141236
0.976268	-0.205896	0.140245
0.977866	-0.209634	0.139269
0.979465	-0.21327	0.138309
0.981064	-0.216805	0.137363
0.982663	-0.220249	0.136433
0.984262	-0.223615	0.135517
0.985861	-0.226886	0.134615
0.98746	-0.230059	0.133731
0.989059	-0.233147	0.132859
0.990658	-0.236152	0.131995
0.992256	-0.239077	0.131144
0.993855	-0.241924	0.130305
0.995454	-0.244694	0.129478
0.997053	-0.247394	0.128664
0.998652	-0.250023	0.127863
1.00025	-0.252575	0.127071
1.00185	-0.255066	0.126293
1.00345	-0.257489	0.125525
1.00505	-0.259857	0.124775
1.00665	-0.262146	0.12403
1.00825	-0.264356	0.123287
1.00984	-0.266523	0.122562
1.01144	-0.268646	0.121848
1.01304	-0.270721	0.121146
1.01464	-0.272741	0.120459
1.01624	-0.274688	0.119776
1.01784	-0.276563	0.119099
1.01944	-0.278401	0.118436
1.02104	-0.2802	0.117782
1.02264	-0.281945	0.117136
1.02423	-0.283651	0.116497
1.02583	-0.285303	0.115869
1.02743	-0.286912	0.115251
1.02903	-0.288475	0.114641
1.03063	-0.290001	0.11404
1.03223	-0.291478	0.113445
1.03383	-0.29292	0.11286
1.03543	-0.294335	0.112288
1.03703	-0.295695	0.111719
1.03862	-0.297012	0.111159
1.04022	-0.298288	0.110602
1.04182	-0.299543	0.110055
1.04342	-0.300762	0.109516
1.04502	-0.301952	0.108989
1.04662	-0.3031	0.108468
1.04822	-0.30425	0.107954
1.04982	-0.305338	0.107444
1.05142	-0.306395	0.106943
1.05301	-0.307418	0.106448
1.05461	-0.308427	0.105965
1.05621	-0.309389	0.10548
1.05781	-0.310326	0.105005
1.05941	-0.311246	0.104538
1.06101	-0.312154	0.104078
1.06261	-0.313006	0.103623
1.06421	-0.313846	0.103173
1.06581	-0.314668	0.102731
1.0674	-0.315471	0.102299
1.069	-0.316253	0.101873
1.0706	-0.316999	0.101449
1.0722	-0.31772	0.101027
1.0738	-0.318427	0.100615
1.0754	-0.319127	0.100213
1.077	-0.319798	0.0998144
1.0786	-0.320449	0.0994208
1.0802	-0.32108	0.0990323
1.08179	-0.321698	0.0986513
1.08339	-0.322298	0.0982748
1.08499	-0.322891	0.0979079
1.08659	-0.323465	0.0975455
1.08819	-0.324014	0.0971845
1.08979	-0.324547	0.0968303
1.09139	-0.325058	0.0964793
1.09299	-0.325579	0.0961407
1.09459	-0.326103	0.0958102
1.09618	-0.326606	0.0954825
1.09778	-0.327096	0.0951613
1.09938	-0.327579	0.0948481
1.10098	-0.328055	0.0945426
1.10258	-0.328532	0.0942452
1.10418	-0.328993	0.0939508
1.10578	-0.329462	0.0936691
1.10738	-0.329918	0.0933911
1.10898	-0.330372	0.0931185
1.11057	-0.330827	0.0928536
1.11217	-0.33126	0.092591
1.11377	-0.331682	0.0923323
1.11537	-0.332108	0.0920906
1.11697	-0.332513	0.0918549
1.11857	-0.332905	0.0916242
1.12017	-0.333281	0.091394
1.12177	-0.333652	0.0911706
1.12337	-0.334018	0.0909524
1.12496	-0.334382	0.0907404
1.12656	-0.334726	0.0905302
1.12816	-0.335051	0.0903221
1.12976	-0.335381	0.0901184
1.13136	-0.335725	0.0899202
1.13296	-0.336056	0.0897271
1.13456	-0.336371	0.0895292
1.13616	-0.336653	0.0893342
1.13776	-0.336939	0.0891466
1.13935	-0.337235	0.0889633
1.14095	-0.337497	0.0887807
1.14255	-0.337747	0.088601
1.14415	-0.33801	0.0884256
1.14575	-0.338207	0.0882531
1.14735	-0.33842	0.0880819
1.14895	-0.33862	0.0879267
1.15055	-0.338826	0.0877649
1.15215	-0.339019	0.0876022
1.15374	-0.339213	0.0874454
1.15534	-0.339415	0.0872987
1.15694	-0.339605	0.0871501
1.15854	-0.339778	0.0870056
1.16014	-0.339946	0.0868525
1.16174	-0.340135	0.0867154
1.16334	-0.340293	0.0865831
1.16494	-0.340446	0.086454
1.16654	-0.340595	0.0863204
1.16813	-0.340739	0.0861861
1.16973	-0.340912	0.0860608
1.17133	-0.341045	0.0859359
1.17293	-0.341154	0.0858113
1.17453	-0.341301	0.0857006
1.17613	-0.341399	0.0855811
1.17773	-0.34152	0.0854657
1.17933	-0.341614	0.0853505
1.18093	-0.341699	0.0852365
1.18252	-0.341785	0.0851254
1.18412	-0.341852	0.0850125
1.18572	-0.341928	0.0849051
1.18732	-0.341987	0.0847965
1.18892	-0.342034	0.0846893
1.19052	-0.34208	0.0845833
1.19212	-0.342111	0.0844784
1.19372	-0.342142	0.0843751
1.19532	-0.342176	0.0842735
1.19691	-0.342189	0.0841678
1.19851	-0.342182	0.0840579
1.20011	-0.342146	0.0839686
1.20171	-0.342124	0.0838681
1.20331	-0.342097	0.0837353
1.20491	-0.3421	0.0836432
1.20651	-0.342046	0.0835434
1.20811	-0.341982	0.083439
1.20971	-0.341908	0.0833303
1.2113	-0.341823	0.083223
1.2129	-0.341729	0.0831178
1.2145	-0.341628	0.0830145
1.2161	-0.34151	0.0829062
1.2177	-0.341383	0.082796
1.2193	-0.341246	0.0826862
1.2209	-0.341098	0.0825757
1.2225	-0.340939	0.0824644
1.2241	-0.340769	0.0823524
1.22569	-0.340596	0.0822428
1.22729	-0.340403	0.0821323
1.22889	-0.340198	0.0820179
1.23049	-0.339982	0.0819
1.23209	-0.339748	0.0817784
1.23369	-0.339507	0.0816596
1.23529	-0.339262	0.0815397
1.23689	-0.338996	0.0814161
1.23849	-0.338718	0.08129
1.24008	-0.338426	0.0811613
1.24168	-0.338122	0.0810304
1.24328	-0.337803	0.0808979
1.24488	-0.337478	0.0807653
1.24648	-0.337133	0.0806282
1.24808	-0.336766	0.080507
1.24968	-0.336392	0.0803713
1.25128	-0.336001	0.0802274
1.25288	-0.335597	0.0800805
1.25447	-0.335184	0.0799319
1.25607	-0.334748	0.079778
1.25767	-0.334296	0.0796205
1.25927	-0.333828	0.0794584
1.26087	-0.333344	0.0792932
1.26247	-0.332842	0.0791247
1.26407	-0.332318	0.0789493
1.26567	-0.331789	0.0787739
1.26727	-0.331236	0.0785923
1.26886	-0.330664	0.0784069
1.27046	-0.330074	0.0782169
1.27206	-0.329464	0.078022
1.27366	-0.328836	0.0778225
1.27526	-0.328196	0.0776202
1.27686	-0.327528	0.077411
1.27846	-0.32684	0.0771968
1.28006	-0.326126	0.0769746
1.28166	-0.325397	0.0767496
1.28325	-0.324646	0.0765194
1.28485	-0.323882	0.0762847
1.28645	-0.323087	0.0760432
1.28805	-0.32227	0.0757966
1.28965	-0.321431	0.0755444
1.29125	-0.320568	0.0752867
1.29285	-0.319681	0.0750236
1.29445	-0.318775	0.0747566
1.29605	-0.31784	0.0744819
1.29764	-0.31688	0.0742061
1.29924	-0.315896	0.0739312
1.30084	-0.314886	0.0736613
1.30244	-0.313851	0.0733775
1.30404	-0.312788	0.0730702
1.30564	-0.311709	0.0727464
1.30724	-0.310593	0.0724114
1.30884	-0.309451	0.0720657
1.31044	-0.308281	0.0717093
1.31203	-0.307077	0.0713397
1.31363	-0.305849	0.0709624
1.31523	-0.304604	0.0705777
1.31683	-0.303318	0.070168
1.31843	-0.302004	0.0697407
1.32003	-0.300661	0.0693255
1.32163	-0.299288	0.0689002
1.32323	-0.297884	0.0684901
1.32483	-0.296456	0.0680453
1.32643	-0.294993	0.0675893
1.32802	-0.293491	0.0671207
1.32962	-0.291962	0.0666457
1.33122	-0.290403	0.0661614
1.33282	-0.288811	0.0656684
1.33442	-0.287197	0.065169
1.33602	-0.285542	0.0646586
1.33762	-0.283855	0.0641393
1.33922	-0.282134	0.0636133
1.34082	-0.280381	0.0630776
1.34241	-0.278596	0.0625757
1.34401	-0.276772	0.0620246
1.34561	-0.274931	0.0614719
1.34721	-0.273047	0.0609101
1.34881	-0.27113	0.0603424
1.35041	-0.269181	0.0597692
1.35201	-0.267199	0.0591915
1.35361	-0.265185	0.0586094
1.35521	-0.263148	0.0580265
1.3568	-0.261069	0.0574891
1.3584	-0.258957	0.0570284
1.36	-0.256808	0.0565597
1.3616	-0.254633	0.0560866
1.3632	-0.252427	0.0556095
1.3648	-0.250201	0.0551297
1.3664	-0.247933	0.0546416
1.368	-0.245636	0.0541473
1.3696	-0.24331	0.0536467
1.37119	-0.240953	0.0531404
1.37279	-0.238568	0.0526288
1.37439	-0.236158	0.0521124
1.37599	-0.233719	0.0515895
1.37759	-0.231252	0.0512359
1.37919	-0.228759	0.0509226
1.38079	-0.22624	0.0506295
1.38239	-0.223697	0.0503579
1.38399	-0.22113	0.0501085
1.38558	-0.218551	0.0498838
1.38718	-0.215939	0.0496822
1.38878	-0.213306	0.0495064
1.39038	-0.210652	0.0493571
1.39198	-0.207973	0.0492333
1.39358	-0.205281	0.0491406
1.39518	-0.202585	0.0490775
1.39678	-0.199861	0.0490428
1.39838	-0.197121	0.0490383
1.39997	-0.194369	0.0490651
1.40157	-0.191602	0.0491233
1.40317	-0.188826	0.0492121
1.40477	-0.186046	0.0493316
1.40637	-0.183254	0.0494829
1.40797	-0.180446	0.0496641
1.40957	-0.177635	0.0498784
1.41117	-0.174821	0.0501218
1.41277	-0.172003	0.0503951
1.41436	-0.169192	0.0506978
1.41596	-0.166373	0.0510289
1.41756	-0.163552	0.0513868
1.41916	-0.160733	0.0517706
1.42076	-0.157918	0.0521797
1.42236	-0.155107	0.0526147
1.42396	-0.152298	0.0530719
1.42556	-0.149511	0.0535505
1.42716	-0.146722	0.0540499
1.42875	-0.143944	0.0545691
1.43035	-0.141177	0.055106
1.43195	-0.138424	0.0556585
1.43355	-0.135685	0.056226
1.43515	-0.132971	0.0568055
1.43675	-0.130264	0.0573987
1.43835	-0.127576	0.0580027
1.43995	-0.124902	0.0586152
1.44155	-0.122254	0.0592364
1.44314	-0.119628	0.0598635
1.44474	-0.117033	0.0604955
1.44634	-0.114454	0.0611327
1.44794	-0.1119	0.0617724
1.44954	-0.109372	0.0624138
1.45114	-0.106872	0.0630555
1.45274	-0.1044	0.0636961
1.45434	-0.101959	0.0643339
1.45594	-0.0995496	0.0649674
1.45753	-0.0971692	0.0655978
1.45913	-0.0948207	0.0662238
1.46073	-0.0924526	0.0668574
1.46233	-0.0902228	0.0674501
1.46393	-0.0879747	0.068056
1.46553	-0.0857702	0.0686539
1.46713	-0.0835931	0.0692398
1.46873	-0.0814527	0.0698149
1.47033	-0.0793485	0.0703802
1.47192	-0.0772781	0.0709329
1.47352	-0.0752488	0.071473
1.47512	-0.0732664	0.0719988
1.47672	-0.0713116	0.0725146
1.47832	-0.0694008	0.0730146
1.47992	-0.067528	0.0735009
1.48152	-0.0656934	0.0739732
1.48312	-0.0638991	0.0744195
1.48472	-0.0621468	0.0748566
1.48631	-0.0604355	0.0752784
1.48791	-0.0587585	0.0756961
1.48951	-0.0571245	0.0760876
1.49111	-0.0555309	0.076462
1.49271	-0.0539771	0.0768196
1.49431	-0.0524675	0.0771493
1.49591	-0.0509954	0.0774719
1.49751	-0.0495665	0.0777752
1.49911	-0.0481695	0.0780651
1.5007	-0.0468163	0.0783343
1.5023	-0.045503	0.0785846
1.5039	-0.0442263	0.0788162
1.5055	-0.0429972	0.0790304
1.5071	-0.0418015	0.079227
1.5087	-0.0406448	0.0794064
1.5103	-0.0395267	0.0795689
1.5119	-0.038447	0.0797159
1.5135	-0.0374054	0.0798465
1.51509	-0.0364046	0.0799579
1.51669	-0.0354379	0.0800473
1.51829	-0.0345083	0.080119
1.51989	-0.0336142	0.0801742
1.52149	-0.0327578	0.0802088
1.52309	-0.0319373	0.0802264
1.52469	-0.0311547	0.0802274
1.52629	-0.0304051	0.0802115
1.52789	-0.0296901	0.080179
1.52948	-0.0290098	0.0801291
1.53108	-0.0283637	0.0800628
1.53268	-0.0277523	0.0799803
1.53428	-0.0271732	0.0798834
1.53588	-0.026629	0.0797727
1.53748	-0.0261153	0.0796511
1.53908	-0.025636	0.079508
1.54068	-0.0251871	0.079346
1.54228	-0.0247696	0.0791678
1.54387	-0.0243844	0.0789671
1.54547	-0.0240317	0.0787506
1.54707	-0.0237076	0.0785226
1.54867	-0.0234101	0.0782875
1.55027	-0.0231466	0.0780368
1.55187	-0.0229134	0.0777688
1.55347	-0.0227079	0.0774864
1.55507	-0.0225337	0.0771851
1.55667	-0.0223899	0.0768656
1.55826	-0.0222709	0.0765383
1.55986	-0.0221823	0.0761997
1.56146	-0.0221226	0.07585
1.56306	-0.0220915	0.075481
1.56466	-0.0220877	0.0750975
1.56626	-0.022112	0.0746998
1.56786	-0.022164	0.0742838
1.56946	-0.022243	0.0738539
1.57106	-0.0223503	0.073412
1.57265	-0.0224882	0.0729576
1.57425	-0.0226494	0.0724917
1.57585	-0.022837	0.0720109
1.57745	-0.0230536	0.0715172
1.57905	-0.0233003	0.0710109
1.58065	-0.0235733	0.0704861
1.58225	-0.023872	0.0699486
1.58385	-0.0242051	0.0693912
1.58545	-0.0245624	0.0688209
1.58704	-0.0249472	0.0682343
1.58864	-0.0253625	0.0676383
1.59024	-0.0258051	0.0670343
1.59184	-0.0262764	0.0664169
1.59344	-0.0267769	0.0657857
1.59504	-0.0273064	0.0651424
1.59664	-0.0278659	0.0644853
1.59824	-0.0284557	0.0638138
1.59984	-0.029077	0.0631239
1.60143	-0.0297291	0.0624184
1.60303	-0.0304131	0.0616959
1.60463	-0.0311276	0.0609601
1.60623	-0.0318755	0.0602097
1.60783	-0.0326576	0.0594453
1.60943	-0.0334737	0.0586672
1.61103	-0.0343244	0.0578728
1.61263	-0.0352104	0.0570574
1.61423	-0.0361329	0.0562245
1.61582	-0.0370891	0.0553766
1.61742	-0.0380856	0.0545364
1.61902	-0.0391214	0.0536627
1.62062	-0.0401964	0.0527724
1.62222	-0.0413116	0.0518504
1.62382	-0.0424682	0.0509359
1.62542	-0.0436642	0.050007
1.62702	-0.044906	0.0490595
1.62862	-0.0461928	0.0480964
1.63021	-0.0475253	0.0471192
1.63181	-0.0489059	0.0461155
1.63341	-0.0503337	0.0451003
1.63501	-0.0518055	0.044075
1.63661	-0.0533318	0.0430372
1.63821	-0.054909	0.0419883
1.63981	-0.0565409	0.0409271
1.64141	-0.0582348	0.0398577
1.64301	-0.0599895	0.0387734
1.6446	-0.0617935	0.0376744
1.6462	-0.063632	0.0365759
1.6478	-0.0655225	0.0354807
1.6494	-0.0674669	0.0344014
1.651	-0.0694776	0.0333398
1.6526	-0.0715572	0.0322936
1.6542	-0.0737053	0.0312611
1.6558	-0.0759155	0.0302524
1.6574	-0.0781945	0.0292744
1.65899	-0.080537	0.0283391
1.66059	-0.0829456	0.0274612
1.66219	-0.0854207	0.0266553
1.66379	-0.0879644	0.0259346
1.66539	-0.0905618	0.0253151
1.66699	-0.0932386	0.0248044
1.66859	-0.0959805	0.0244206
1.67019	-0.0987801	0.0241799
1.67179	-0.101637	0.0240902
1.67338	-0.104555	0.0243055
1.67498	-0.107534	0.0249501
1.67658	-0.110588	0.0256064
1.67818	-0.113726	0.0262779
1.67978	-0.116938	0.0274044
1.68138	-0.120188	0.0287458
1.68298	-0.12346	0.0301955
1.68458	-0.126752	0.0317354
1.68618	-0.130086	0.0333609
1.68777	-0.133457	0.0350636
1.68937	-0.136855	0.0368331
1.69097	-0.140265	0.0386577
1.69257	-0.143689	0.0405281
1.69417	-0.147109	0.0424319
1.69577	-0.150506	0.0443554
1.69737	-0.153898	0.0463023
1.69897	-0.157259	0.0482584
1.70057	-0.160581	0.0502163
1.70216	-0.161778	0.0511067
1.70376	-0.167052	0.0541007
1.70536	-0.170173	0.0560039
1.70696	-0.173214	0.0578774
1.70856	-0.176182	0.0597182
1.71016	-0.178996	0.061495
1.71176	-0.181696	0.063218
1.71336	-0.184262	0.0648759
1.71496	-0.186668	0.0664546
1.71655	-0.188916	0.0679567
1.71815	-0.190995	0.0693734
1.71975	-0.192889	0.070695
1.72135	-0.194592	0.0719188
1.72295	-0.196087	0.0730367
1.72455	-0.197385	0.0740511
1.72615	-0.198442	0.0749414
1.72775	-0.199302	0.0757257
1.72935	-0.19993	0.0763887
1.73094	-0.200336	0.0769343
1.73254	-0.200512	0.0773578
1.73414	-0.200466	0.0776618
1.73574	-0.20019	0.0778426
1.73734	-0.1997	0.0779083
1.73894	-0.198986	0.0778547
1.74054	-0.198082	0.0776955
1.74214	-0.196952	0.077418
1.74374	-0.195626	0.0770343
1.74533	-0.194108	0.0765476
1.74693	-0.19242	0.0759699
1.74853	-0.190564	0.0753021
1.75013	-0.18855	0.0745493
1.75173	-0.186386	0.0737163
1.75333	-0.184087	0.0728103
1.75493	-0.18166	0.0718343
1.75653	-0.179126	0.0707997
1.75813	-0.176485	0.0697077
1.75972	-0.173749	0.0685653
1.76132	-0.170929	0.0673769
1.76292	-0.167992	0.0661335
1.76452	-0.165022	0.0648685
1.76612	-0.16201	0.063581
1.76772	-0.158951	0.0622691
1.76932	-0.155858	0.0609382
1.77092	-0.152738	0.0595924
1.77252	-0.149597	0.0582365
1.77411	-0.146442	0.0568735
1.77571	-0.143287	0.0555102
1.77731	-0.140116	0.0541389
1.77891	-0.136957	0.0527751
1.78051	-0.133807	0.0514149
1.78211	-0.130669	0.0500575
1.78371	-0.12755	0.0487038
1.78531	-0.124455	0.047375
1.78691	-0.121379	0.0460582
1.7885	-0.118329	0.0447555
1.7901	-0.115306	0.0434681
1.7917	-0.112311	0.0421962
1.7933	-0.109341	0.0409378
1.7949	-0.106409	0.0397009
1.7965	-0.103504	0.0384804
1.7981	-0.100625	0.0372763
1.7997	-0.0978125	0.0361044
1.8013	-0.0951428	0.0349945
1.8029	-0.0924884	0.0338963
1.80449	-0.08985	0.0328098
1.80609	-0.0872188	0.0317332
1.80769	-0.0846264	0.0306782
1.80929	-0.0820276	0.0296267
1.81089	-0.0795167	0.0286169
1.81249	-0.0770517	0.0276314
1.81409	-0.0746255	0.0266676
1.81569	-0.0722439	0.0257278
1.81729	-0.0698967	0.0248077
1.81888	-0.0675905	0.0239093
1.82048	-0.0653159	0.0230284
1.82208	-0.0630774	0.0221671
1.82368	-0.0608738	0.0213242
1.82528	-0.0586991	0.0204964
1.82688	-0.0565582	0.0196871
1.82848	-0.0544478	0.0188942
1.83008	-0.0523664	0.0181173
1.83168	-0.0503129	0.0173556
1.83327	-0.0482861	0.0166086
1.83487	-0.0462851	0.0158758
1.83647	-0.0443096	0.0151569
1.83807	-0.0423561	0.0144501
1.83967	-0.0404265	0.0137561
1.84127	-0.0385129	0.0130708
1.84287	-0.0366245	0.012399
1.84447	-0.0347572	0.0117385
1.84607	-0.0329088	0.011088
1.84766	-0.0310784	0.010447
1.84926	-0.029265	0.00981581
1.85086	-0.0274682	0.00919357
1.85246	-0.0256871	0.00857999
1.85406	-0.0239214	0.00797471
1.85566	-0.0221701	0.0073774
1.85726	-0.0204268	0.00678469
1.85886	-0.0187005	0.00620118
1.86046	-0.016986	0.00562437
1.86205	-0.0152827	0.00505372
1.86365	-0.0135892	0.00448857
1.86525	-0.0119044	0.00392848
1.86685	-0.0102274	0.0033729
1.86845	-0.00855605	0.00282098
1.87005	-0.00688916	0.00227183
1.87165	-0.00522333	0.00172407
1.87325	-0.00354986	0.00117328
1.87485	-0.00186884	0.000619344
1.87644	-0.000121139	3.63E-005 


==> anc/ImGMv.dat <==
sqrt(t) [GeV]	 Im G_M^v	Delta Im G_M^v

0.27915	3.35E-006	2.79E-009
0.280749	0.00522454	5.22E-006
0.282348	0.0126356	1.38E-005
0.283947	0.0207832	2.41E-005
0.285546	0.0293458	3.58E-005
0.287145	0.0381844	4.88E-005
0.288744	0.0472248	6.30E-005
0.290343	0.056422	7.84E-005
0.291942	0.0657462	9.50E-005
0.29354	0.0751761	0.000112767
0.295139	0.0846987	0.000131502
0.296738	0.0943019	0.000151287
0.298337	0.103978	0.000172109
0.299936	0.113719	0.000194099
0.301535	0.123521	0.000216957
0.303134	0.13338	0.000241021
0.304733	0.143294	0.000265994
0.306332	0.153258	0.000291922
0.30793	0.163272	0.000318998
0.309529	0.173334	0.000347192
0.311128	0.183443	0.000376242
0.312727	0.193596	0.000406411
0.314326	0.203797	0.000437444
0.315925	0.214039	0.000470052
0.317524	0.224328	0.000503348
0.319123	0.23466	0.000537757
0.320722	0.245034	0.000573738
0.32232	0.255455	0.000610363
0.323919	0.265919	0.000648182
0.325518	0.276427	0.000687386
0.327117	0.286981	0.00072789
0.328716	0.297582	0.000769069
0.330315	0.308227	0.000811697
0.331914	0.318918	0.000855943
0.333513	0.329656	0.000901157
0.335112	0.340444	0.000947695
0.33671	0.351279	0.000995288
0.338309	0.362164	0.00104444
0.339908	0.373096	0.0010953
0.341507	0.384081	0.00114717
0.343106	0.395118	0.00120063
0.344705	0.406205	0.00125549
0.346304	0.417348	0.00131173
0.347903	0.428545	0.00136973
0.349502	0.439796	0.0014289
0.351101	0.451105	0.00149003
0.352699	0.462471	0.00155222
0.354298	0.473897	0.00161651
0.355897	0.485379	0.00168257
0.357496	0.496922	0.00175012
0.359095	0.508529	0.00181943
0.360694	0.5202	0.00189007
0.362293	0.531932	0.00196315
0.363892	0.54373	0.002038
0.365491	0.555596	0.00211436
0.367089	0.567529	0.00219308
0.368688	0.579527	0.00227374
0.370287	0.591601	0.00235615
0.371886	0.603747	0.00244063
0.373485	0.61596	0.00252763
0.375084	0.628252	0.00261601
0.376683	0.64062	0.00270712
0.378282	0.653065	0.0028004
0.379881	0.665587	0.00289629
0.381479	0.678187	0.00299429
0.383078	0.690874	0.0030943
0.384677	0.703639	0.00319734
0.386276	0.716492	0.00330265
0.387875	0.729427	0.00341067
0.389474	0.742457	0.003521
0.391073	0.755569	0.0036343
0.392672	0.768778	0.00375013
0.394271	0.782077	0.00386886
0.39587	0.79547	0.00399035
0.397468	0.808963	0.00411491
0.399067	0.822549	0.00424249
0.400666	0.836237	0.00437299
0.402265	0.850027	0.00450675
0.403864	0.863919	0.00464373
0.405463	0.877916	0.00478397
0.407062	0.892025	0.00492728
0.408661	0.90624	0.00507431
0.41026	0.920566	0.00522476
0.411858	0.935001	0.00537893
0.413457	0.949556	0.00553656
0.415056	0.964234	0.00569777
0.416655	0.979025	0.00586325
0.418254	0.993939	0.00603235
0.419853	1.00887	0.00620584
0.421452	1.02404	0.00638318
0.423051	1.03933	0.00656461
0.42465	1.05475	0.00675049
0.426248	1.0703	0.00694078
0.427847	1.086	0.00713546
0.429446	1.10183	0.00733473
0.431045	1.1178	0.00753876
0.432644	1.13392	0.00774755
0.434243	1.15018	0.00796126
0.435842	1.16659	0.00818045
0.437441	1.18315	0.0084048
0.43904	1.19986	0.00863435
0.440639	1.21674	0.00886934
0.442237	1.23377	0.00910991
0.443836	1.25096	0.00935629
0.445435	1.26833	0.00960817
0.447034	1.28586	0.00986616
0.448633	1.30356	0.0101303
0.450232	1.32145	0.0104004
0.451831	1.33951	0.0106771
0.45343	1.35775	0.0109602
0.455029	1.37617	0.0112502
0.456627	1.39479	0.0115469
0.458226	1.4136	0.0118505
0.459825	1.43261	0.0121614
0.461424	1.45182	0.0124797
0.463023	1.47123	0.0128055
0.464622	1.49085	0.0131391
0.466221	1.51067	0.0134805
0.46782	1.53072	0.0138301
0.469419	1.55098	0.014188
0.471017	1.57147	0.0145546
0.472616	1.59219	0.0149296
0.474215	1.61314	0.0153137
0.475814	1.63433	0.0157068
0.477413	1.65576	0.0161096
0.479012	1.67744	0.0165219
0.480611	1.69936	0.0169442
0.48221	1.72155	0.0173765
0.483809	1.74399	0.0178193
0.485408	1.7667	0.0182727
0.487006	1.78968	0.0187371
0.488605	1.81295	0.0192127
0.490204	1.83649	0.0196998
0.491803	1.86033	0.0201987
0.493402	1.88446	0.0207096
0.495001	1.90888	0.0212331
0.4966	1.93362	0.0217691
0.498199	1.95867	0.0223184
0.499798	1.98403	0.0228811
0.501396	2.00973	0.0234575
0.502995	2.03574	0.024048
0.504594	2.0621	0.024653
0.506193	2.08881	0.025273
0.507792	2.11588	0.0259082
0.509391	2.14329	0.0265593
0.51099	2.17108	0.0272263
0.512589	2.19924	0.0279098
0.514188	2.2278	0.0286107
0.515786	2.25673	0.0293287
0.517385	2.28607	0.0300648
0.518984	2.31581	0.0308196
0.520583	2.34597	0.031593
0.522182	2.37657	0.0323859
0.523781	2.40759	0.0331987
0.52538	2.43905	0.0340325
0.526979	2.47098	0.0348869
0.528578	2.50336	0.0357632
0.530176	2.53621	0.0366619
0.531775	2.56956	0.0375842
0.533374	2.6034	0.0385304
0.534973	2.63774	0.0395009
0.536572	2.6726	0.0404967
0.538171	2.708	0.0415183
0.53977	2.74393	0.0425662
0.541369	2.7804	0.0436417
0.542968	2.81745	0.0447449
0.544567	2.85508	0.0458775
0.546165	2.89328	0.0470395
0.547764	2.93211	0.0482322
0.549363	2.97154	0.0494567
0.550962	3.01162	0.0507135
0.552561	3.05234	0.0520037
0.55416	3.09371	0.0533288
0.555759	3.13576	0.0546893
0.557358	3.17851	0.0560863
0.558957	3.22195	0.057521
0.560555	3.26614	0.0589943
0.562154	3.31107	0.0605078
0.563753	3.35676	0.0620626
0.565352	3.40323	0.06366
0.566951	3.45048	0.0653011
0.56855	3.49858	0.0669878
0.570149	3.54748	0.0687208
0.571748	3.59724	0.0705019
0.573347	3.6479	0.0723326
0.574945	3.69946	0.0742146
0.576544	3.75193	0.0761488
0.578143	3.80535	0.0781375
0.579742	3.85972	0.0801829
0.581341	3.91509	0.0822861
0.58294	3.97146	0.0844503
0.584539	4.02887	0.0866749
0.586138	4.08736	0.0889635
0.587737	4.14696	0.0913189
0.589336	4.20765	0.0937415
0.590934	4.26949	0.0962348
0.592533	4.33251	0.0988
0.594132	4.39675	0.101441
0.595731	4.46222	0.10416
0.59733	4.52896	0.106958
0.598929	4.597	0.109839
0.600528	4.66638	0.112808
0.602127	4.73712	0.115863
0.603726	4.80925	0.119008
0.605324	4.88285	0.12225
0.606923	4.9579	0.125588
0.608522	5.03448	0.129029
0.610121	5.1126	0.132572
0.61172	5.19233	0.136226
0.613319	5.27369	0.13999
0.614918	5.35674	0.143872
0.616517	5.44148	0.147872
0.618116	5.52801	0.151998
0.619714	5.61633	0.156249
0.621313	5.7065	0.160634
0.622912	5.79857	0.165158
0.624511	5.89266	0.169821
0.62611	5.98872	0.174631
0.627709	6.08684	0.179597
0.629308	6.18705	0.184717
0.630907	6.28944	0.190004
0.632506	6.39404	0.195456
0.634105	6.50091	0.201086
0.635703	6.61009	0.206892
0.637302	6.72165	0.212891
0.638901	6.83565	0.219084
0.6405	6.95217	0.225475
0.642099	7.07127	0.232077
0.643698	7.19299	0.238893
0.645297	7.3174	0.245936
0.646896	7.44456	0.253201
0.648495	7.57457	0.2607
0.650093	7.70745	0.268457
0.651692	7.84324	0.276466
0.653291	7.98207	0.28474
0.65489	8.12397	0.293285
0.656489	8.26902	0.302117
0.658088	8.41725	0.311236
0.659687	8.56873	0.320652
0.661286	8.72358	0.330394
0.662885	8.88178	0.340453
0.664483	9.04342	0.350843
0.666082	9.20858	0.361571
0.667681	9.37741	0.372665
0.66928	9.54976	0.384106
0.670879	9.72571	0.395928
0.672478	9.90535	0.408163
0.674077	10.0888	0.420783
0.675676	10.276	0.43381
0.677275	10.4669	0.44725
0.678874	10.6618	0.46115
0.680472	10.8605	0.475489
0.682071	11.063	0.49027
0.68367	11.2694	0.50552
0.685269	11.4796	0.521252
0.686868	11.6935	0.537472
0.688467	11.9112	0.554188
0.690066	12.1327	0.571417
0.691665	12.3578	0.589129
0.693264	12.5864	0.607407
0.694862	12.8183	0.626217
0.696461	13.0535	0.645552
0.69806	13.2919	0.665439
0.699659	13.5332	0.685853
0.701258	13.7774	0.706797
0.702857	14.024	0.72831
0.704456	14.2731	0.750373
0.706055	14.5239	0.772969
0.707654	14.7765	0.796101
0.709252	15.0304	0.819748
0.710851	15.2853	0.843914
0.71245	15.5405	0.868587
0.714049	15.7955	0.893752
0.715648	16.05	0.919368
0.717247	16.3033	0.945427
0.718846	16.5551	0.971858
0.720445	16.8051	0.998636
0.722044	17.0519	1.02578
0.723643	17.2952	1.05324
0.725241	17.5339	1.08095
0.72684	17.7671	1.10886
0.728439	17.9944	1.13692
0.730038	18.2148	1.16508
0.731637	18.4275	1.19327
0.733236	18.6315	1.22144
0.734835	18.826	1.2495
0.736434	19.0098	1.2774
0.738033	19.1824	1.30504
0.739631	19.3423	1.33245
0.74123	19.4898	1.35951
0.742829	19.6233	1.38593
0.744428	19.7422	1.41195
0.746027	19.8459	1.43737
0.747626	19.9335	1.46201
0.749225	20.0044	1.48604
0.750824	20.0582	1.50922
0.752423	20.0945	1.53158
0.754021	20.1132	1.55305
0.75562	20.1139	1.57362
0.757219	20.0972	1.59325
0.758818	20.0629	1.61198
0.760417	20.0113	1.62986
0.762016	19.943	1.64686
0.763615	19.8583	1.66311
0.765214	19.7581	1.67877
0.766813	19.6436	1.69403
0.768411	19.5151	1.70911
0.77001	19.3731	1.72428
0.771609	19.2166	1.74002
0.773208	19.0415	1.75664
0.774807	18.8358	1.77413
0.776406	18.5686	1.79101
0.778005	18.1661	1.80121
0.779604	17.4715	1.78698
0.781203	16.2894	1.71774
0.782802	14.8077	1.60043
0.7844	13.8035	1.51198
0.785999	13.4946	1.47476
0.787598	13.4765	1.46135
0.789197	13.4799	1.45605
0.790796	13.4281	1.45257
0.792395	13.3161	1.44855
0.793994	13.1551	1.44309
0.795593	12.9569	1.43612
0.797192	12.7314	1.42769
0.79879	12.4859	1.41772
0.800389	12.2255	1.40645
0.801988	11.9553	1.39405
0.803587	11.6783	1.3807
0.805186	11.3965	1.36653
0.806785	11.1121	1.35165
0.808384	10.8265	1.3362
0.809983	10.5413	1.32028
0.811582	10.2575	1.30398
0.81318	9.97611	1.28738
0.814779	9.69742	1.27053
0.816378	9.42154	1.25343
0.817977	9.15018	1.23625
0.819576	8.88359	1.21902
0.821175	8.62199	1.20176
0.822774	8.36521	1.1845
0.824373	8.11365	1.16729
0.825972	7.86747	1.15016
0.827571	7.62675	1.1331
0.829169	7.39171	1.11619
0.830768	7.16233	1.09941
0.832367	6.93865	1.08279
0.833966	6.72068	1.06635
0.835565	6.50852	1.05013
0.837164	6.30188	1.03409
0.838763	6.10069	1.01826
0.840362	5.90515	1.00267
0.841961	5.71509	0.987325
0.843559	5.53039	0.972215
0.845158	5.35095	0.957345
0.846757	5.17669	0.942724
0.848356	5.00753	0.92836
0.849955	4.84335	0.914248
0.851554	4.68394	0.90039
0.853153	4.52934	0.88679
0.854752	4.37934	0.873446
0.856351	4.23378	0.860353
0.857949	4.09278	0.847517
0.859548	3.95593	0.834929
0.861147	3.82325	0.822589
0.862746	3.69461	0.8105
0.864345	3.5699	0.798654
0.865944	3.44896	0.787051
0.867543	3.33166	0.775676
0.869142	3.218	0.764535
0.870741	3.10778	0.753622
0.87234	3.001	0.742941
0.873938	2.89747	0.732485
0.875537	2.79702	0.72224
0.877136	2.69967	0.712198
0.878735	2.6053	0.702372
0.880334	2.51379	0.692755
0.881933	2.42505	0.68334
0.883532	2.339	0.674117
0.885131	2.25558	0.665091
0.88673	2.1747	0.656255
0.888328	2.09624	0.647599
0.889927	2.02013	0.639119
0.891526	1.94631	0.630817
0.893125	1.87467	0.622683
0.894724	1.80522	0.614723
0.896323	1.73783	0.606928
0.897922	1.67245	0.599297
0.899521	1.609	0.591821
0.90112	1.54743	0.584496
0.902718	1.48768	0.57732
0.904317	1.42969	0.570287
0.905916	1.3734	0.5634
0.907515	1.31876	0.556647
0.909114	1.26571	0.550041
0.910713	1.2142	0.543557
0.912312	1.1642	0.537204
0.913911	1.11564	0.530973
0.91551	1.06847	0.52487
0.917109	1.02266	0.51889
0.918707	0.978155	0.513021
0.920306	0.934898	0.507259
0.921905	0.892865	0.501607
0.923504	0.852024	0.496062
0.925103	0.812315	0.490623
0.926702	0.773728	0.485287
0.928301	0.736252	0.48005
0.9299	0.699827	0.474913
0.931499	0.664413	0.469867
0.933097	0.629986	0.46492
0.934696	0.596517	0.460059
0.936295	0.563989	0.45529
0.937894	0.532342	0.450606
0.939493	0.501566	0.445999
0.941092	0.471647	0.441483
0.942691	0.442545	0.437049
0.94429	0.414229	0.432687
0.945889	0.386674	0.428403
0.947487	0.35988	0.424199
0.949086	0.333815	0.420064
0.950685	0.308453	0.416
0.952284	0.283777	0.412011
0.953883	0.259764	0.408087
0.955482	0.236399	0.404232
0.957081	0.213668	0.400433
0.95868	0.191548	0.396702
0.960279	0.170009	0.393037
0.961877	0.149042	0.389431
0.963476	0.128623	0.385886
0.965075	0.108768	0.382396
0.966674	0.0894294	0.378965
0.968273	0.0706016	0.37558
0.969872	0.0522679	0.372258
0.971471	0.034416	0.368989
0.97307	0.0170428	0.365766
0.974669	0.000118421	0.362598
0.976268	-0.0163651	0.359479
0.977866	-0.0324122	0.356408
0.979465	-0.0480386	0.353385
0.981064	-0.0632532	0.350408
0.982663	-0.0780771	0.347477
0.984262	-0.0925272	0.344591
0.985861	-0.106597	0.341747
0.98746	-0.120289	0.338951
0.989059	-0.133627	0.336198
0.990658	-0.146618	0.333478
0.992256	-0.159271	0.330798
0.993855	-0.171597	0.328156
0.995454	-0.1836	0.325553
0.997053	-0.1953	0.32299
0.998652	-0.206697	0.320462
1.00025	-0.217792	0.317965
1.00185	-0.228609	0.315509
1.00345	-0.239143	0.313084
1.00505	-0.249417	0.31071
1.00665	-0.259408	0.308355
1.00825	-0.269112	0.306013
1.00984	-0.278591	0.30372
1.01144	-0.28784	0.301458
1.01304	-0.296858	0.299232
1.01464	-0.305644	0.297049
1.01624	-0.314183	0.29488
1.01784	-0.322481	0.292734
1.01944	-0.330578	0.290628
1.02104	-0.338476	0.28855
1.02264	-0.34616	0.286494
1.02423	-0.353643	0.284459
1.02583	-0.360934	0.28246
1.02743	-0.368037	0.280488
1.02903	-0.374952	0.278541
1.03063	-0.38169	0.276619
1.03223	-0.388244	0.274719
1.03383	-0.394632	0.272847
1.03543	-0.40087	0.271011
1.03703	-0.406921	0.269187
1.03862	-0.41281	0.26739
1.04022	-0.418527	0.265603
1.04182	-0.424114	0.263845
1.04342	-0.429551	0.262111
1.04502	-0.434855	0.260411
1.04662	-0.440006	0.258728
1.04822	-0.445052	0.257065
1.04982	-0.44993	0.255418
1.05142	-0.454679	0.253795
1.05301	-0.459294	0.252193
1.05461	-0.463806	0.250621
1.05621	-0.468163	0.249051
1.05781	-0.472411	0.247507
1.05941	-0.476554	0.245986
1.06101	-0.480598	0.244484
1.06261	-0.4845	0.242999
1.06421	-0.488303	0.241529
1.06581	-0.492013	0.240084
1.0674	-0.495628	0.238664
1.069	-0.499146	0.237263
1.0706	-0.502545	0.235868
1.0722	-0.505839	0.234484
1.0738	-0.509053	0.233125
1.0754	-0.512198	0.231794
1.077	-0.515241	0.230473
1.0786	-0.518196	0.229168
1.0802	-0.521064	0.227878
1.08179	-0.523859	0.226608
1.08339	-0.526572	0.225352
1.08499	-0.529225	0.224122
1.08659	-0.531798	0.222904
1.08819	-0.534282	0.221694
1.08979	-0.536695	0.220502
1.09139	-0.539028	0.219322
1.09299	-0.54133	0.218171
1.09459	-0.543587	0.217041
1.09618	-0.545767	0.215921
1.09778	-0.547888	0.214818
1.09938	-0.549958	0.213736
1.10098	-0.551981	0.212675
1.10258	-0.553966	0.211634
1.10418	-0.555886	0.210603
1.10578	-0.557787	0.209602
1.10738	-0.559628	0.208612
1.10898	-0.561426	0.207636
1.11057	-0.563189	0.20668
1.11217	-0.564887	0.205731
1.11377	-0.566535	0.204794
1.11537	-0.568156	0.203877
1.11697	-0.569712	0.202966
1.11857	-0.57122	0.202068
1.12017	-0.572668	0.201172
1.12177	-0.574081	0.200294
1.12337	-0.575454	0.199427
1.12496	-0.576798	0.198576
1.12656	-0.578081	0.197732
1.12816	-0.57931	0.196893
1.12976	-0.58051	0.196065
1.13136	-0.581689	0.195248
1.13296	-0.582828	0.194443
1.13456	-0.583921	0.193647
1.13616	-0.584939	0.192846
1.13776	-0.585935	0.192061
1.13935	-0.586909	0.191286
1.14095	-0.587821	0.190516
1.14255	-0.588691	0.189754
1.14415	-0.589543	0.188999
1.14575	-0.590322	0.188259
1.14735	-0.591074	0.187521
1.14895	-0.591784	0.186788
1.15055	-0.592473	0.186064
1.15215	-0.593119	0.18534
1.15374	-0.59375	0.184634
1.15534	-0.594373	0.183949
1.15694	-0.594956	0.18329
1.15854	-0.595507	0.182642
1.16014	-0.596028	0.181994
1.16174	-0.596546	0.181363
1.16334	-0.597016	0.180741
1.16494	-0.597466	0.18013
1.16654	-0.597884	0.179518
1.16813	-0.598268	0.178906
1.16973	-0.598665	0.178309
1.17133	-0.599004	0.177717
1.17293	-0.599298	0.17713
1.17453	-0.59962	0.176563
1.17613	-0.599863	0.175988
1.17773	-0.600106	0.17542
1.17933	-0.60031	0.174858
1.18093	-0.600482	0.174299
1.18252	-0.600634	0.173745
1.18412	-0.600745	0.173191
1.18572	-0.600854	0.17265
1.18732	-0.600923	0.172107
1.18892	-0.600962	0.171571
1.19052	-0.600978	0.171037
1.19212	-0.600961	0.170506
1.19372	-0.600925	0.169979
1.19532	-0.600878	0.169458
1.19691	-0.600784	0.168932
1.19851	-0.600654	0.168407
1.20011	-0.600476	0.167896
1.20171	-0.600292	0.16738
1.20331	-0.600085	0.166842
1.20491	-0.599887	0.166336
1.20651	-0.59962	0.165826
1.20811	-0.599324	0.165314
1.20971	-0.599001	0.1648
1.2113	-0.59865	0.164288
1.2129	-0.598272	0.163779
1.2145	-0.597875	0.163274
1.2161	-0.597439	0.162764
1.2177	-0.596979	0.162255
1.2193	-0.596492	0.161746
1.2209	-0.595977	0.161238
1.2225	-0.595436	0.160731
1.2241	-0.594867	0.160223
1.22569	-0.594285	0.15972
1.22729	-0.59366	0.159214
1.22889	-0.593009	0.158706
1.23049	-0.592329	0.158195
1.23209	-0.591612	0.157678
1.23369	-0.590875	0.157167
1.23529	-0.590125	0.156656
1.23689	-0.589333	0.156141
1.23849	-0.588511	0.155623
1.24008	-0.587661	0.155102
1.24168	-0.586782	0.154579
1.24328	-0.585873	0.154055
1.24488	-0.584947	0.153531
1.24648	-0.583979	0.153
1.24808	-0.582971	0.152476
1.24968	-0.581942	0.151945
1.25128	-0.580882	0.151405
1.25288	-0.579792	0.150862
1.25447	-0.578683	0.150318
1.25607	-0.577529	0.149767
1.25767	-0.576343	0.149211
1.25927	-0.575125	0.148649
1.26087	-0.573875	0.148082
1.26247	-0.572591	0.147512
1.26407	-0.571265	0.14693
1.26567	-0.569927	0.146351
1.26727	-0.568542	0.145763
1.26886	-0.567124	0.14517
1.27046	-0.56567	0.14457
1.27206	-0.56418	0.143963
1.27366	-0.562655	0.143351
1.27526	-0.561107	0.142735
1.27686	-0.559509	0.142108
1.27846	-0.557875	0.141475
1.28006	-0.556194	0.140829
1.28166	-0.554484	0.140181
1.28325	-0.552736	0.139525
1.28485	-0.550963	0.138864
1.28645	-0.549136	0.138192
1.28805	-0.547271	0.137514
1.28965	-0.545365	0.136827
1.29125	-0.54342	0.136133
1.29285	-0.541433	0.135431
1.29445	-0.539411	0.134724
1.29605	-0.53734	0.134005
1.29764	-0.535228	0.133286
1.29924	-0.533072	0.132569
1.30084	-0.530875	0.131863
1.30244	-0.528633	0.131132
1.30404	-0.526347	0.130365
1.30564	-0.524032	0.129578
1.30724	-0.521657	0.128773
1.30884	-0.519237	0.127952
1.31044	-0.516772	0.127116
1.31203	-0.514252	0.126259
1.31363	-0.511693	0.125392
1.31523	-0.509105	0.124515
1.31683	-0.506452	0.123601
1.31843	-0.503753	0.12266
1.32003	-0.501007	0.121739
1.32163	-0.498213	0.120804
1.32323	-0.495371	0.119894
1.32483	-0.492492	0.118932
1.32643	-0.489555	0.117954
1.32802	-0.486558	0.116957
1.32962	-0.483519	0.115952
1.33122	-0.480433	0.114935
1.33282	-0.477297	0.113906
1.33442	-0.474127	0.112869
1.33602	-0.470892	0.111817
1.33762	-0.467609	0.110753
1.33922	-0.464275	0.10968
1.34082	-0.460892	0.108595
1.34241	-0.457461	0.10753
1.34401	-0.45397	0.106424
1.34561	-0.450457	0.105319
1.34721	-0.446877	0.104202
1.34881	-0.44325	0.103079
1.35041	-0.439575	0.101949
1.35201	-0.435852	0.100816
1.35361	-0.432081	0.0996782
1.35521	-0.428281	0.0985422
1.3568	-0.424417	0.0974477
1.3584	-0.420507	0.0964966
1.36	-0.416543	0.0955345
1.3616	-0.412544	0.0945689
1.3632	-0.4085	0.093598
1.3648	-0.404432	0.0926248
1.3664	-0.400303	0.0916411
1.368	-0.396134	0.0906507
1.3696	-0.391924	0.0896538
1.37119	-0.387675	0.0886505
1.37279	-0.383387	0.0876416
1.37439	-0.379066	0.0866283
1.37599	-0.37471	0.0857376
1.37759	-0.370315	0.0850135
1.37919	-0.365887	0.084321
1.38079	-0.361426	0.0836622
1.38239	-0.356935	0.0830391
1.38399	-0.352414	0.0824531
1.38558	-0.347885	0.0819082
1.38718	-0.343311	0.0814014
1.38878	-0.338713	0.080937
1.39038	-0.334092	0.0805165
1.39198	-0.329441	0.0801372
1.39358	-0.324779	0.0798088
1.39518	-0.32012	0.0795291
1.39678	-0.315426	0.0792955
1.39838	-0.310718	0.0791112
1.39997	-0.306	0.0789769
1.40157	-0.301271	0.0788938
1.40317	-0.296535	0.0788603
1.40477	-0.291804	0.0788775
1.40637	-0.287066	0.0789448
1.40797	-0.282312	0.0790601
1.40957	-0.277565	0.079228
1.41117	-0.272823	0.0794431
1.41277	-0.268085	0.0797059
1.41436	-0.263369	0.0800147
1.41596	-0.258651	0.0803695
1.41756	-0.253942	0.0807667
1.41916	-0.249246	0.081205
1.42076	-0.244567	0.0816842
1.42236	-0.239906	0.0822033
1.42396	-0.235258	0.082757
1.42556	-0.230654	0.0833442
1.42716	-0.22606	0.083964
1.42875	-0.221492	0.0846136
1.43035	-0.216953	0.085291
1.43195	-0.212445	0.0859927
1.43355	-0.20797	0.0867171
1.43515	-0.203543	0.0874594
1.43675	-0.199138	0.0882219
1.43835	-0.194773	0.0890007
1.43995	-0.19044	0.0897915
1.44155	-0.186156	0.0905951
1.44314	-0.181917	0.0914065
1.44474	-0.177736	0.0922238
1.44634	-0.173588	0.0930482
1.44794	-0.169489	0.0938751
1.44954	-0.16544	0.0947031
1.45114	-0.161443	0.0955301
1.45274	-0.157498	0.096354
1.45434	-0.15361	0.0971723
1.45594	-0.14978	0.0979818
1.45753	-0.146002	0.0987856
1.45913	-0.142281	0.0995807
1.46073	-0.138541	0.100391
1.46233	-0.135017	0.101132
1.46393	-0.131475	0.101891
1.46553	-0.128007	0.102634
1.46713	-0.124589	0.103361
1.46873	-0.121234	0.104069
1.47033	-0.117941	0.104761
1.47192	-0.114708	0.105432
1.47352	-0.111543	0.106083
1.47512	-0.108456	0.106711
1.47672	-0.10542	0.107322
1.47832	-0.102453	0.107909
1.47992	-0.0995511	0.108473
1.48152	-0.0967138	0.109015
1.48312	-0.0939428	0.109524
1.48472	-0.091241	0.110012
1.48631	-0.0886062	0.110476
1.48791	-0.0860288	0.110924
1.48951	-0.0835206	0.11134
1.49111	-0.0810783	0.111729
1.49271	-0.0787007	0.112092
1.49431	-0.0763931	0.11242
1.49591	-0.0741471	0.112729
1.49751	-0.0719669	0.113011
1.49911	-0.0698436	0.113269
1.5007	-0.067787	0.113498
1.5023	-0.0657936	0.113699
1.5039	-0.0638584	0.113873
1.5055	-0.0619968	0.11402
1.5071	-0.0601883	0.114142
1.5087	-0.058441	0.114237
1.5103	-0.0567537	0.114307
1.5119	-0.0551259	0.114353
1.5135	-0.0535571	0.114374
1.51509	-0.0520505	0.114368
1.51669	-0.0505974	0.114331
1.51829	-0.0492008	0.114269
1.51989	-0.0478581	0.114183
1.52149	-0.0465729	0.11407
1.52309	-0.0453422	0.113933
1.52469	-0.0441686	0.113772
1.52629	-0.043045	0.113586
1.52789	-0.0419735	0.113377
1.52948	-0.0409537	0.113144
1.53108	-0.0399847	0.112888
1.53268	-0.0390666	0.112609
1.53428	-0.0381968	0.112309
1.53588	-0.0373779	0.111988
1.53748	-0.0366045	0.111649
1.53908	-0.0358802	0.111284
1.54068	-0.0352012	0.110895
1.54228	-0.0345682	0.110485
1.54387	-0.0339813	0.110048
1.54547	-0.033441	0.10959
1.54707	-0.0329422	0.109115
1.54867	-0.0324838	0.108627
1.55027	-0.0320714	0.108119
1.55187	-0.0317014	0.107588
1.55347	-0.0313718	0.107039
1.55507	-0.0310856	0.106467
1.55667	-0.0308406	0.105874
1.55826	-0.0306326	0.105267
1.55986	-0.0304657	0.104644
1.56146	-0.0303385	0.104006
1.56306	-0.0302506	0.103346
1.56466	-0.0302003	0.102669
1.56626	-0.0301885	0.101974
1.56786	-0.030214	0.101256
1.56946	-0.0302767	0.100523
1.57106	-0.030377	0.0997733
1.57265	-0.030517	0.0990085
1.57425	-0.03069	0.0982289
1.57585	-0.0308985	0.0974318
1.57745	-0.0311448	0.0966187
1.57905	-0.0314295	0.0957902
1.58065	-0.0317494	0.0949415
1.58225	-0.0321037	0.0940773
1.58385	-0.0324998	0.0931907
1.58545	-0.0329282	0.0922901
1.58704	-0.0333929	0.0913699
1.58864	-0.0338956	0.090438
1.59024	-0.034434	0.0894956
1.59184	-0.0350088	0.0885377
1.59344	-0.0356204	0.0875638
1.59504	-0.0362684	0.0865759
1.59664	-0.0369541	0.0855717
1.59824	-0.037678	0.0845504
1.59984	-0.0384409	0.0835088
1.60143	-0.0392419	0.0824509
1.60303	-0.0400823	0.0813748
1.60463	-0.0409601	0.0802842
1.60623	-0.0418789	0.0791767
1.60783	-0.0428395	0.0780532
1.60943	-0.0438416	0.0769141
1.61103	-0.0448855	0.0757573
1.61263	-0.0459721	0.0745791
1.61423	-0.0471027	0.0733822
1.61582	-0.0482735	0.0721693
1.61742	-0.0494931	0.0709585
1.61902	-0.0507592	0.0697159
1.62062	-0.052072	0.0684555
1.62222	-0.0534325	0.067165
1.62382	-0.0548421	0.0658774
1.62542	-0.0562976	0.0645756
1.62702	-0.0578074	0.0632539
1.62862	-0.05937	0.0619157
1.63021	-0.0609859	0.0605627
1.63181	-0.0626578	0.059183
1.63341	-0.0643846	0.0577917
1.63501	-0.0661614	0.0563922
1.63661	-0.0680028	0.0549804
1.63821	-0.0699036	0.0535566
1.63981	-0.0718652	0.0521192
1.64141	-0.0738885	0.0506765
1.64301	-0.0759747	0.0492281
1.6446	-0.0781253	0.0477768
1.6462	-0.0803352	0.0463294
1.6478	-0.0826203	0.0448805
1.6494	-0.0849716	0.0434435
1.651	-0.0873917	0.0420234
1.6526	-0.0898819	0.0406235
1.6542	-0.0924412	0.0392474
1.6558	-0.0950661	0.0379084
1.6574	-0.0977709	0.0366121
1.65899	-0.100549	0.0353715
1.66059	-0.1034	0.0342036
1.66219	-0.106324	0.0331256
1.66379	-0.109324	0.0321537
1.66539	-0.112382	0.031308
1.66699	-0.115525	0.0305989
1.66859	-0.118739	0.0300493
1.67019	-0.122022	0.0296771
1.67179	-0.125374	0.0294925
1.67338	-0.128792	0.0296377
1.67498	-0.13227	0.0303733
1.67658	-0.135807	0.0311214
1.67818	-0.139407	0.0318857
1.67978	-0.143064	0.0331861
1.68138	-0.146767	0.034756
1.68298	-0.150513	0.0364545
1.68458	-0.154288	0.0382621
1.68618	-0.158098	0.0401705
1.68777	-0.161936	0.042167
1.68937	-0.165791	0.0442377
1.69097	-0.169649	0.0463684
1.69257	-0.173511	0.048548
1.69417	-0.177357	0.0507622
1.69577	-0.181164	0.0529939
1.69737	-0.18495	0.0552465
1.69897	-0.188688	0.057503
1.70057	-0.192367	0.0597544
1.70216	-0.193495	0.0607245
1.70376	-0.199486	0.064199
1.70536	-0.202889	0.0663642
1.70696	-0.206182	0.068487
1.70856	-0.209368	0.070561
1.71016	-0.212373	0.0725563
1.71176	-0.215231	0.0744804
1.71336	-0.21792	0.0763211
1.71496	-0.220413	0.0780631
1.71655	-0.222711	0.0797095
1.71815	-0.224802	0.0812495
1.71975	-0.226667	0.0826733
1.72135	-0.228303	0.0839774
1.72295	-0.22969	0.0851537
1.72455	-0.230838	0.0862036
1.72615	-0.231706	0.0871074
1.72775	-0.232335	0.0878828
1.72935	-0.232696	0.0885155
1.73094	-0.232795	0.0890093
1.73254	-0.232626	0.0893601
1.73414	-0.2322	0.0895713
1.73574	-0.23151	0.0896397
1.73734	-0.230573	0.0895746
1.73894	-0.229382	0.0893732
1.74054	-0.227969	0.0890488
1.74214	-0.226307	0.0885917
1.74374	-0.224424	0.0880145
1.74533	-0.222327	0.0873206
1.74693	-0.22004	0.0865243
1.74853	-0.217568	0.0856275
1.75013	-0.214923	0.0846365
1.75173	-0.212115	0.0835575
1.75333	-0.209163	0.0823987
1.75493	-0.206075	0.0811646
1.75653	-0.202873	0.0798677
1.75813	-0.19956	0.07851
1.75972	-0.196151	0.0770997
1.76132	-0.192655	0.0756412
1.76292	-0.189051	0.0741297
1.76452	-0.185413	0.0725961
1.76612	-0.181738	0.071041
1.76772	-0.178022	0.0694633
1.76932	-0.174278	0.0678693
1.77092	-0.170515	0.0662636
1.77252	-0.166741	0.0646515
1.77411	-0.162963	0.0630366
1.77571	-0.159197	0.0614264
1.77731	-0.155424	0.0598122
1.77891	-0.151677	0.0582114
1.78051	-0.147951	0.0566197
1.78211	-0.144251	0.0550371
1.78371	-0.140582	0.0534643
1.78531	-0.136952	0.051922
1.78691	-0.133354	0.0503975
1.7885	-0.129795	0.0488934
1.7901	-0.126278	0.0474108
1.7917	-0.122803	0.0459499
1.7933	-0.119367	0.0445088
1.7949	-0.115983	0.0430957
1.7965	-0.11264	0.0417052
1.7981	-0.109337	0.0403371
1.7997	-0.106111	0.039006
1.8013	-0.103035	0.0377405
1.8029	-0.0999896	0.0364931
1.80449	-0.0969742	0.0352636
1.80609	-0.0939825	0.0340511
1.80769	-0.091042	0.0328657
1.80929	-0.0881093	0.0316897
1.81089	-0.0852747	0.0305601
1.81249	-0.0824982	0.02946
1.81409	-0.0797721	0.0283865
1.81569	-0.077102	0.0273419
1.81729	-0.0744772	0.0263216
1.81888	-0.0719039	0.0253273
1.82048	-0.0693726	0.0243549
1.82208	-0.0668879	0.0234062
1.82368	-0.0644476	0.02248
1.82528	-0.0620456	0.0215727
1.82688	-0.059687	0.0206877
1.82848	-0.057368	0.0198227
1.83008	-0.0550867	0.0189772
1.83168	-0.052842	0.0181502
1.83327	-0.0506325	0.0173413
1.83487	-0.0484569	0.0165496
1.83647	-0.0463149	0.0157749
1.83807	-0.0442028	0.0150153
1.83967	-0.042122	0.0142713
1.84127	-0.0400648	0.0135388
1.84287	-0.0380402	0.0128225
1.84447	-0.0360438	0.0121201
1.84607	-0.0340734	0.0114303
1.84766	-0.032128	0.0107525
1.84926	-0.0302062	0.0100868
1.85086	-0.0283077	0.00943238
1.85246	-0.0264315	0.00878894
1.85406	-0.024577	0.00815599
1.85566	-0.0227432	0.00753319
1.85726	-0.0209238	0.00691705
1.85886	-0.0191273	0.0063122
1.86046	-0.0173486	0.00571605
1.86205	-0.0155871	0.00512802
1.86365	-0.0138412	0.00454741
1.86525	-0.0121097	0.00397373
1.86685	-0.0103917	0.00340642
1.86845	-0.00868511	0.00284457
1.87005	-0.00698841	0.00228726
1.87165	-0.00529829	0.00173309
1.87325	-0.00360606	0.00117761
1.87485	-0.00191148	0.000620662
1.87644	-0.00015577	3.64E-005 

